Randomized Smoothing under Attack: How Good is it in Pratice?

Randomized smoothing is a recent and celebrated solution to certify the robustness of any classifier. While it indeed provides a theoretical robustness against adversarial attacks, the dimensionality of current classifiers necessarily imposes Monte Carlo approaches for its application in practice. This paper questions the effectiveness of randomized smoothing as a defense, against state of the art black-box attacks. This is a novel perspective, as previous research works considered the certification as an unquestionable guarantee. We first formally highlight the mismatch between a theoretical certification and the practice of attacks on classifiers. We then perform attacks on randomized smoothing as a defense. Our main observation is that there is a major mismatch in the settings of the RS for obtaining high certified robustness or when defeating black box attacks while preserving the classifier accuracy.

==> data/attacks/plot_results.py <==
import os
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns

ext = "pdf"
if ext == "pgf":
    matplotlib.use("pgf")
    matplotlib.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': True,
        "axes.titlesize" : 30,
        "axes.labelsize" : 28,
        "lines.linewidth" : 3,
        "lines.markersize" : 15,
        "xtick.labelsize" : 30,
        "ytick.labelsize" : 24,
        "legend.fontsize": 20
    })
df = pd.read_csv("results.csv").to_numpy()

attack = [ "hsja", "surfree", "rays"]
data = {a: [] for a in attack}
for val in df:
    if val[0] in attack:
        data[val[0]].append(val[1:])


model_dict = {
    "resnet50/0.0": "ResNet50",
    "madry": "AdvTrain",
    "resnet50/0.05": r"ResNet50 / RS, $\sigma=0.05$",
    "resnet50/0.15": r"ResNet50 / RS, $\sigma=0.15$",
    "resnet50_retrained": r"RandTrain / RS, $\sigma=0.25$"
}

hue_orders = [
    "ResNet50", 
    r"ResNet50 / RS, $\sigma=0.05$",
    r"ResNet50 / RS, $\sigma=0.15$",
    r"RandTrain / RS, $\sigma=0.25$",
    "AdvTrain"
]

def export_legend(legend, filename="legend.png"):
    fig  = legend.figure
    fig.canvas.draw()
    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    fig.savefig(filename, dpi="figure", bbox_inches=bbox)

accuracys = {}
for attack_i, (attack, attack_data) in enumerate(data.items()):   
    print(attack)
    refac_data = []
    columns = ["Noise Level", "Model", "Noise Numbers", "Accuracy", "Seeded", "RMSE", "Half-Distortion", "Adversarial Probability"]
    for info, acc, dist, half_dist in attack_data:
        info = info.split("_")
        noise_level = None
        model = None
        n_mc = 50
        distri = "normal"
        seed = None
        adversarial_prob = "80%"
        for i, inf in enumerate(info):
            inf = inf.lower().strip()
            if inf == "noise":
                noise_level = info[i - 1]
            elif inf == "resnet50":
                if info[i + 1] == "retrained":
                    model = "resnet50_retrained"
                else:
                    model = "resnet50/{}".format(noise_level)
            elif inf == "madry":
                model = "madry"
                n_mc = "50"
                noise_level = "0"
            elif inf == "mc":
                n_mc = info[i - 2] if info[i - 2] != "1" else "50"
        k = "_".join([n_mc, noise_level, model])
        if k not in accuracys:
            accuracys[k] = []
        accuracys[k].append(acc)

print(accuracys)
for attack_i, (attack, attack_data) in enumerate(data.items()):   
    print(attack)
    refac_data = []
    columns = ["Noise Level", "Model", "Noise Numbers", "Accuracy", "Seeded", "RMSE", "Half-Distortion", "Adversarial Probability"]
    for info, acc, dist, half_dist in attack_data:
        info = info.split("_")
        noise_level = None
        model = None
        n_mc = 50
        distri = "normal"
        seed = None
        adversarial_prob = "80%"
        for i, inf in enumerate(info):
            inf = inf.lower().strip()
            if inf == "noise":
                noise_level = info[i - 1]
            elif inf == "resnet50":
                if info[i + 1] == "retrained":
                    model = "resnet50_retrained"
                else:
                    model = "resnet50/{}".format(noise_level)
            elif inf == "madry":
                model = "madry"
                n_mc = "50"
                noise_level = "0"
            elif inf == "mc":
                n_mc = info[i - 2] if info[i - 2] != "1" else "50"
            elif inf == "distri":
                distri = info[i + 1]
            elif inf == "seed":
                if info[i + 1] == "False":
                    seed = "False"
                else:
                    seed = "True"
            elif inf == "alpha":
                adversarial_prob = "50%"

        if seed == "False" and float(noise_level) != 0:
            continue

        k = "_".join([n_mc, noise_level, model])
        acc = np.mean(accuracys[k])
        refac_data.append([
            noise_level,
            model_dict[model],
            n_mc,
            acc,
            seed,
            dist, 
            half_dist,
            adversarial_prob
        ])

    refac_data = pd.DataFrame(refac_data, columns=columns)
    if attack_i == len(data) - 1 and ext != "pgf":
        legend = "full"
    else:
        legend = False
    print(refac_data)
    g = sns.relplot(
        data=refac_data,
        x="Accuracy", 
        y="RMSE",
        hue="Model", 
        hue_order=hue_orders,
        size="Noise Numbers",
        sizes={"10": 100, "50": 200, "100": 300},
        size_order=["10", "50", "100"],
        style="Adversarial Probability",
        legend=legend
    )
    
    g.ax.xaxis.grid(True, "both", linewidth=.25)
    g.ax.yaxis.grid(True, "both", linewidth=.25)
    #if attack_i == len(data) - 1:
    leg = g._legend
    if leg is not None:
        #leg.set_bbox_to_anchor([0.5, 0.5])  # coordinates of lower left of bounding box
        leg._loc = 7
        export_legend(leg, "../../images/attacks/legend.pdf")
        g = sns.relplot(
            data=refac_data,
            x="Accuracy", 
            y="RMSE",
            hue="Model", 
            hue_order=hue_orders,
            size="Noise Numbers",
            sizes={"10": 100, "50": 200, "100": 300},
            size_order=["10", "50", "100"],
            style="Seeded",
            legend=False
        )
        g.ax.xaxis.grid(True, "both", linewidth=.25)
        g.ax.yaxis.grid(True, "both", linewidth=.25)

    plt.xlim(0.55, 0.8)
    #g.despine(left=True, bottom=True)
    plt.savefig("../../images/attacks/results_plot_{}.{}".format(attack, ext), bbox_inches="tight")




==> data/binary_search_error/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import matplotlib

data = np.load("binary_search_error.npy", allow_pickle=True).item()


matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
    "axes.titlesize" : 30,
    "axes.labelsize" : 28,
    "lines.linewidth" : 3,
    "lines.markersize" : 15,
    "xtick.labelsize" : 30,
    "ytick.labelsize" : 24,
    "legend.fontsize": 20
})

print(matplotlib.rc_params())
fig = plt.figure(figsize=(15, 8))
for k, v in data.items():
    print(k)
    if k == "standard":
        continue
    v = np.array(v).flatten() + 0.5
    weights = np.ones_like(v)/len(v)
    k = k.split("/")[0]
    plt.hist(v, 60, label=k, alpha=0.5, weights=weights, range=(0, 1))

plt.xlim((0, 1))
plt.xticks([0, 0.25, 0.5, 0.75, 1], ["PointA", "", "Boundary", "", "PointB"])
plt.ylabel("Probability")

plt.legend()
plt.savefig("../../images/binary_search_error.pgf")
#plt.savefig("../../images/binary_search_error.pdf")
#plt.show()

==> data/boundary/plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt


for f in os.listdir("."):
    f_r = os.path.join(f, "results.npy")
    if os.path.exists(f_r):
        data = np.load(f_r)
        plt.imshow(data, cmap=plt.get_cmap("tab20c"))
        plt.axis('off')
        plt.savefig(os.path.join("../../images/boundary", f + ".pdf"))


==> data/certification/plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib


matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
    "axes.titlesize" : 30,
    "axes.labelsize" : 28,
    "lines.linewidth" : 3,
    "lines.markersize" : 15,
    "xtick.labelsize" : 30,
    "ytick.labelsize" : 24,
    "legend.fontsize": 20
})

files = [e for e in os.listdir(".") if e.endswith(".npy")]

model_dict = {
    "resnet50_0.05": "std, $\sigma=0.05$",
    "resnet50_0.15": "std, $\sigma=0.15$",
    "resnet50-retrained_0.25": "rtrain, $\sigma=0.25$ eeeeeeee"
}

colors = {
    "resnet50_0.05": "tab:orange",
    "resnet50_0.15": "g",
    "resnet50-retrained_0.25": "r"
}
fig= plt.figure(figsize=(15, 8))
for f in files:
    data = np.load(f)
    f = f[:-4].split("_")
    noise = f[-1]
    k = f[1] + "_" + noise
    print(k)
    if k not in model_dict:
        continue
    model = model_dict[k]
    color = colors[k]
    vals = np.array([e[-1] if e[0] == e[1] else 0 for e in data])
    x = np.linspace(0, 1, 50)
    y = np.array([sum(vals > e) / len(vals) for e in x])

    x = [e for i, e in enumerate(x) if y[i] > 0]
    y = [e for e in y if e > 0]
    print( model)
    plt.plot(x, y, label=model, color=color)

plt.legend()
plt.xlabel("Radius")
plt.ylabel("Certified Accuracy")


plt.savefig("../../images/certification.pgf", format='pgf')

==> data/probabilities/plot.py <==
import os
import matplotlib.pyplot as plt
import numpy as np


results = np.load("results.npy", allow_pickle=True).item()
perturbations = np.load("perturbations.npy")
"""
norms = [p.norm()for p in perturbations]

x = sorted(list(results["n_mc=10"].keys()))
for n, results_n in results.items():
    if n =="standard":
        y = [np.mean(np.array(results_n[e])) for e in x]
    else:
        y = [np.mean(np.array(results_n[e]) / 150) for e in x]
    plt.plot(x, y, label=n)

"""
colors = "rgbymck"
for i, (n, results_n) in enumerate(results.items()):
    x = sorted(list(results_n.keys()))
    if n =="standard":
        #y = [np.mean(np.array(results_n[e])) for e in x]
        y = np.array([np.sum(np.array(results_n[e])> 0.3) / 100 for e in x])
        y = 1 -y
    else:
        print(n)
        print([np.array(results_n[e]) for e in x])
        y = np.array([np.mean(np.array(results_n[e]) / 15) for e in x])
        var = np.array([np.var(np.array(results_n[e]) / 15) for e in x])
        print(var)
        print("#" * 20)
        y = 1-y
        #plt.fill_between(x, y - var, y + var, color=colors[i], alpha=0)
        plt.plot(x, y - var,"--", color=colors[i])
        plt.plot(x, y + var,"--", color=colors[i])
    plt.plot(x, y, label=n, color=colors[i])

plt.ylabel("Probabilities to be Adversarial")
plt.xlabel("Distance from Boundary")
plt.legend()
plt.savefig("probabilities.pdf")
plt.show()

==> data/probabilities/plot_full_results.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
from collections import Counter
import matplotlib


results = np.load("fourth/full_results.npy", allow_pickle=True).item()
truth =  np.load("fourth/labels.npy")


matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
    "axes.titlesize" : 30,
    "axes.labelsize" : 28,
    "lines.linewidth" : 3,
    "lines.markersize" : 15,
    "xtick.labelsize" : 30,
    "ytick.labelsize" : 24,
    "legend.fontsize": 20
})

colors = "rgbymck"

n_images = 1
n_times = 100

names = {
    "n_mc=50/noise=0.06": "50 Samples",
    "n_mc=10/noise=0.06": "10 Samples",
    "n_mc=5/noise=0.06": "05 Samples",
}

colors = {
    "n_mc=50/noise=0.06": "tab:orange",
    "n_mc=10/noise=0.06": "b",
    "n_mc=5/noise=0.06": "y",
}
def get_result(r):
    r_formatted = []
    for img in range(len(r)):
        r_img = []
        for e in r[img]:
            top2 = e.argsort()[::-1][:2]
            count1 = e[top2[0]]
            count2 = e[top2[1]]
            if count1 / sum(e) > 0.5 and top2[0] == truth[0]:
                r_img.append(0)
            else:
                r_img.append(1)
        r_formatted.append(sum(r_img))
    return r_formatted


fig = plt.figure(figsize=(15, 8))
for i, (n, results_n) in enumerate(results.items()):
    x = sorted(list(results_n.keys()))
    if n =="standard":
        continue
        #y = [np.mean(np.array(results_n[e])) for e in x]
        y = np.array([np.sum(np.array(results_n[e])> 0.3) / n_images for e in x])
        y = 1 -y
    else:
        print(n)
        v = np.array([np.array(get_result(results_n[e])) / results_n[e][0].shape[0] for e in x])
        y = np.array([np.mean(e) for e in v])
        var = np.array([np.var(e) for e in v])
        #y = 1-y
        #plt.fill_between(x, y - var, y + var, color=colors[i], alpha=0)
        plt.plot(x, y - var,"--", color=colors[n])
        plt.plot(x, y + var,"--", color=colors[n])
    print(n)
    plt.plot(x, y, label=names[n], color=colors[n])

plt.xlim((2.5, 5.5))
plt.ylabel("Probabilities to be Adversarial")
plt.xlabel("Distance from Boundary")
plt.legend()
plt.savefig("../../images/probabilities.pgf")

==> data/probabilities/plot_toy.py <==
import matplotlib.pyplot as plt
import numpy as np


results = np.load("results_toy.npy", allow_pickle=True).item()

colors = "rgbymck"
for i, (n, results_n) in enumerate(results.items()):
    x = sorted(list(results_n.keys()))
    if n =="standard":
        #y = [np.mean(np.array(results_n[e])) for e in x]
        y = np.array([np.array(results_n[e]) for e in x])

    else:
        y = np.array([np.array(results_n[e])/ 300 for e in x])
        y = 1 - y
        print(y)
    plt.plot(x, y, label=n, color=colors[i])

plt.ylabel("Probabilities to be Adversarial")
plt.xlabel("Distance from Boundary")
plt.legend()
plt.savefig("probabilities.pdf")
plt.show()
